Quantum Compiling with Approximation of Multiplexors

A quantum compiling algorithm is an algorithm for decomposing ("compiling") an arbitrary unitary matrix into a sequence of elementary operations (SEO). Suppose $U_{in}$ is an $\nb$-bit unstructured unitary matrix (a unitary matrix with no special symmetries) that we wish to compile. For $\nb>10$, expressing $U_{in}$ as a SEO requires more than a million CNOTs. This calls for a method for finding a unitary matrix that: (1)approximates $U_{in}$ well, and (2) is expressible with fewer CNOTs than $U_{in}$. The purpose of this paper is to propose one such approximation method. Various quantum compiling algorithms have been proposed in the literature that decompose an arbitrary unitary matrix into a sequence of U(2)-multiplexors, each of which is then decomposed into a SEO. Our strategy for approximating $U_{in}$ is to approximate these intermediate U(2)-multiplexors. In this paper, we will show how one can approximate a U(2)-multiplexor by another U(2)-multiplexor that is expressible with fewer CNOTs.

==> approx_phi.m <==
function  phi_pr = approx_phi(phi, pi_B, del_B, NB)

%phi= complex, 2^(NB-1) component,  column vector 
%pi_B=  row vector, permutation of (1: NB-1)
%del_B= integer in range 0:NB-1; bit deficit
%NB= integer, number of bits
%phi_pr= phi prime; complex, 2^(NB-1) component, column vector; 
%	approximation of phi

if (NB<1)
	error("NB is less than 1");
end

len_phi = 2^(NB-1);

if (length(phi)!=len_phi)
	error("phi has wrong length");
end
if (length(pi_B)!=NB-1)
	error("pi_B has wrong length");
end
if (del_B>NB-1| del_B<0) 
	error("del_B  is out of range");
end

NS_pr=2^(NB-1-del_B);
h = zeros(len_phi, 1);
h_norma = sqrt(len_phi);
phi_pr=zeros(len_phi, 1);
for j=0:(NS_pr-1)
	j1 = grayish_code(j, pi_B, NB-1);
	for i=0:(len_phi-1)
		h(i+1) = (-1)^( dec_to_bin(j1, NB-1)*dec_to_bin(i, NB-1)')./h_norma;
	end
	phi_pr = phi_pr + h *(h'*phi);
end

==> bin_to_dec.m <==
function i = bin_to_dec(x)

%NB= integer, number of bits
%x= NB component row vector; 
%	binary representation of i, prepadded with zeros so it has NB bits
%i= integer between 0 and 2^NB-1

NB=length(x);
if (NB<1)
	error("NB is less than 1");
end
i=0;
for alp=0:(NB-1)
	i =  i + 2^alp*x(NB - alp);
end

==> dec_to_bin.m <==
function x = dec_to_bin(i, NB)

%NB= integer, number of bits
%i= integer between 0 and 2^NB-1
%x= NB component row vector; 
%	binary representation of i, prepadded with zeros so it has NB bits

if (NB<1)
	error("NB is less than 1");
end
if (i>=2^NB | i<0) 
	error("i is out of range");
end
x=zeros(1, NB);
q=i; 
for alp=0:(NB-1)
	index = NB-alp;
	rem=q-2*floor(q/2); %rem=remainder
	q=floor(q/2);
	x(index)=rem;
end

==> grayish_code.m <==
function		gish = grayish_code(i, pi_B, NB)

%i= integer in 0:(2^NB-1)
%pi_B= permutation of row vector (1:NB)
%NB= integer, number of bits
%gish= integer, decimal representation of grayish code for i

if (NB<1)
	error("NB is less than 1");
end
if (i>=2^NB|  i<0) 
	error("i is out of range");
end
if (length(pi_B)!=NB)
	error("pi_B has wrong length");
end
x=dec_to_bin(i, NB);
y=zeros(1, NB);
for alp=0:(NB-2)
	index = NB - alp;
	if (x(index-1)==1)
		y(index)=1-x(index);
	else
		y(index)=x(index);
	end
end
y(1)=x(1);
z=zeros(1, NB);
for index=1:NB
	z(index) = y(pi_B(index));
end
gish   =  bin_to_dec(z); 

==> i_swap.m <==
function [ x_new, y_new ] = i_swap ( x, y )
x_new = y;
y_new = x;


==> my_moo.m <==
function	my_moo

NB=4;   %NB=positive integer, number of bits
example =1;

if (NB<1)
	error("NB is less than 1");
end
len_phi = 2^(NB-1);
phi=zeros(len_phi, 1);
switch example
	case (1)  %phi in increasing order
		%rand("seed", 1.27);
		phi = sort(rand(len_phi,1));
	case (2)  %phi in decreasing order
		%rand("seed", 1.27);
		phi = flipud(sort(rand(len_phi,1)));
	case (3)
		if(len_phi!=8)
			error("this example requires NB=4");
		end
		phi=[.31; .31;.3100001; .31005; .5;.5;.5; .5];
	case (4)
		if(len_phi!=16)
			error("this example requires NB=5");
		end
		phi=[0;0;0;0;0;0;0;1;1;1;1;1;1;1;1;1];
	otherwise
		error("example number is out of range");
end
max_phi =norm(phi, Inf); % all phi components are non-negative

err_file = fopen ("out_error.txt", "w", "native");
phi_file = fopen ("out_phis.txt", "w", "native");

for i=1:len_phi
	fprintf(phi_file, "phi(%d)=\t%11.9f\n",i, phi(i));
end

fprintf(err_file, "error as function of (permutation\\delta_B)\n");
for del_B=0:(NB-1 )
	fprintf(err_file, "\t%9d", del_B);
end
fprintf(err_file, "\n");

more = false;
pi_B = (1: NB-1);
perm_num=0;
while (1)
	 [ pi_B_new, more_new ] = perm_lex_next ( NB-1, pi_B, more );
	if (more_new)
		pi_B =  pi_B_new;
		more = true;
		perm_num++;

		fprintf(phi_file, "-----------------------\n");
		fprintf(phi_file, "permutation %d = (", perm_num);
		for   i = 1 : NB-2
			fprintf (phi_file, "%d,", pi_B(i) );
		end
		fprintf (phi_file, "%d)\n", pi_B(NB-1));
		fprintf(phi_file, "delta_B, phi_prime=\n");

		fprintf(err_file, "%4d", perm_num);
	
		for del_B=0:(NB-1 )			
			phi_pr = approx_phi(phi, pi_B, del_B, NB);

			fprintf(phi_file, "%d", del_B);
			for i=1:len_phi
				comp= phi_pr(i);
				fprintf(phi_file,"\t%5.3f", comp);
			end
			fprintf(phi_file, "\n");

			err= norm(phi - phi_pr, Inf);
			fprintf(err_file, "\t%.3e", err);
			
		end
		fprintf(err_file, "\n");
	else
		break;
	end
end
fclose(err_file);
fclose(phi_file);

==> perm_lex_next.m <==
 function [ p_new, more_new ] = perm_lex_next ( n, p, more )

%I got this code from the Internet; it wasn't written by me. Bob Tucci
% PERM_LEX_NEXT generates permutations in lexical order, one at a time.
%
% Example:
%
%    N = 3
%
%    1   1 2 3
%    2   1 3 2
%    3   2 1 3
%    4   2 3 1
%    5   3 1 2
%    6   3 2 1
%
%  Reference:
%
%    Mok-Kong Shen,
%    Algorithm 202: Generation of Permutations in Lexicographical Order,
%    Communications of the ACM,
%    Volume 6, September 1963, page 517.
%
%  Parameters:
%
%    Input, integer N, the number of elements being permuted.
%    Input, integer P(N), the permutation, in standard index form.
%    Input, logical MORE.
%    Output, integer P(N), the next permutation.
%    Output, logical MORE.
%
%    On the first call, the user should set MORE = FALSE, 
%	which signals the routine to do initialization.
%    On return, if MORE is TRUE, then another permutation has been
%    computed and returned, while if MORE is FALSE, there are no more
%    permutations.

more_new = more;
if ( !more_new )
	%p_new = (1:n);
	p_new = linspace(1,n,n);
	more_new = 1;
else
	p_new(1:n) = p(1:n);
	if ( n <= 1 )
		p_new = [];
		more_new = 0;
		return;
	end
	w = n;
	while ( p_new(w) < p_new(w-1) )
		if ( w == 2 )
			more_new = 0;
			return;
		end
		w = w - 1;
	end
	u = p_new(w-1);
	for j=n:-1:w 
		if ( u < p_new(j) )
			p_new(w-1) = p_new(j);
			p_new(j) = u;
			ff=floor ( ( n - w - 1 ) / 2 );
			for  k= 0 : ff 
				[ p_new(n-k), p_new(w+k) ]=i_swap(
				p_new(n-k), p_new(w+k));
			end
			return;
		end
	end
end


